Star Integrals, Convolutions and Simplices

We explore single and multi-loop conformal integrals, such as the ones appearing in dual conformal theories in flat space. Using Mellin amplitudes, a large class of higher loop integrals can be written as simple integro-differential operators on star integrals: one-loop $n$-gon integrals in $n$ dimensions. These are known to be given by volumes of hyperbolic simplices. We explicitly compute the five-dimensional pentagon integral in full generality using Schl\"afli's formula. Then, as a first step to understanding higher loops, we use spline technology to construct explicitly the $6d$ hexagon and $8d$ octagon integrals in two-dimensional kinematics. The fully massive hexagon and octagon integrals are then related to the double box and triple box integrals respectively. We comment on the classes of functions needed to express these integrals in general kinematics, involving elliptic functions and beyond.

==> OnlineNotebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    154182,       4435]
NotebookOptionsPosition[    148595,       4270]
NotebookOutlinePosition[    149019,       4286]
CellTagsIndexPosition[    148976,       4283]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Hexagon in 2d kinematics via simplicial decomposition.", "Title",
 CellChangeTimes->{{3.557014396844*^9, 3.5570144039449997`*^9}}],

Cell[CellGroupData[{

Cell["Decomposition", "Section",
 CellChangeTimes->{{3.565087360120905*^9, 3.565087361612906*^9}},
 FontSize->24],

Cell["\<\
The hexagon in 2d should be written solely as sum of boxes. There are 6 \
points to begin with, and assuming generic kinematics there are 5!/3!2!=10 \
unbroken basis - 10 boxes, labelled by the unbroken bases.\
\>", "Text",
 CellChangeTimes->{{3.5570144574639997`*^9, 3.557014505854*^9}, {
  3.5642089598754*^9, 3.5642089638914003`*^9}},
 FontSize->16],

Cell["This is the set of unbroken basis:", "Text",
 CellChangeTimes->{{3.5570145220369997`*^9, 3.5570145322469997`*^9}, {
  3.5572486846689997`*^9, 3.557248690242*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Basis", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.557014525479*^9, 3.557014583418*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.557014535549*^9, 3.557014583788*^9}, 3.557016478395*^9, 
   3.557016666191*^9, 3.557059479234*^9, 3.557062711388*^9, 3.557063889342*^9,
    3.557248940329*^9, 3.557590901736087*^9, 3.5582921268389997`*^9, 
   3.5584468395381002`*^9, 3.562934242762*^9, 3.5642089665804*^9, 
   3.565081400693684*^9, 3.565087323062194*^9}]
}, Open  ]],

Cell["Now we construct the coefficients associated to each basis:", "Text",
 CellChangeTimes->{{3.5642089741314*^9, 3.5642089815724*^9}, 
   3.565087496693568*^9},
 FontSize->16],

Cell[BoxData[
 RowBox[{"Coeff", "=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["W", "1"], 
     RowBox[{"(", "b", ")"}]], "\[CenterDot]", 
    SuperscriptBox[
     SubscriptBox["W", "1"], 
     RowBox[{"(", "b", ")"}]]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["W", "1"], 
       RowBox[{"(", "b", ")"}]], "\[CenterDot]", 
      SuperscriptBox[
       SubscriptBox["P", "i"], 
       RowBox[{"(", "b", ")"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["W", "1"], 
       RowBox[{"(", "b", ")"}]], "\[CenterDot]", 
      SuperscriptBox[
       SubscriptBox["P", "j"], 
       RowBox[{"(", "b", ")"}]]}], ")"}]}]]}]], "DisplayFormula",
 CellChangeTimes->{{3.5642089836504*^9, 3.5642090001844*^9}, {
  3.5642091080684*^9, 3.5642091304684*^9}},
 FontSize->16],

Cell["Here is the numerator in the above:", "Text",
 CellChangeTimes->{{3.565087110605836*^9, 3.565087118667227*^9}},
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"W1Squared", "[", "basis_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"Det", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             SubscriptBox["P", 
              RowBox[{
               RowBox[{"Min", "[", 
                RowBox[{
                 RowBox[{"basis", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"basis", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"basis", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"basis", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]]}], "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["P", 
               RowBox[{"k_", ",", "l_"}]], "/;", 
              RowBox[{"k", "\[Equal]", "l"}]}], "\[Rule]", "0"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "2", ",", "4"}], "}"}]}], "]"}], "]"}], ")"}]}],
       "/", 
      RowBox[{"(", 
       RowBox[{"Det", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], 
            SubscriptBox["P", 
             RowBox[{
              RowBox[{"Min", "[", 
               RowBox[{
                RowBox[{"basis", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                RowBox[{"basis", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"basis", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", 
                RowBox[{"basis", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]]}], "/.", 
           RowBox[{
            RowBox[{
             SubscriptBox["P", 
              RowBox[{"k_", ",", "l_"}]], "/;", 
             RowBox[{"k", "\[Equal]", "l"}]}], "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}], 
       ")"}]}]}]}], "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.557014629033*^9, 3.5570147514370003`*^9}, {
   3.5642092318694*^9, 3.5642092319463997`*^9}, {3.5642095603444*^9, 
   3.5642095618403997`*^9}, {3.5642097128234*^9, 3.5642097327874002`*^9}, {
   3.5642111333873997`*^9, 3.5642111390704*^9}, 3.5650831053761377`*^9, {
   3.5650848538888474`*^9, 3.565084883276393*^9}}],

Cell["and here is the denominator", "Text",
 CellChangeTimes->{{3.557248785605*^9, 3.557248789424*^9}, {
   3.5572488844110003`*^9, 3.5572489064820004`*^9}, 3.5642093994533997`*^9, {
   3.5650871215282516`*^9, 3.565087125538349*^9}},
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "j", ",", "basis1", ",", "basis2", ",", "P1", ",", "P2"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"W1P1W1P2", "[", "basis_", "]"}], ":=", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"P1", "=", 
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}],
               "}"}], ",", "basis"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"P2", "=", 
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}],
               "}"}], ",", "basis"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"basis1", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"basis", ",", "P1"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"basis2", "=", 
          RowBox[{"Append", "[", 
           RowBox[{"basis", ",", "P2"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"perms", "=", 
          RowBox[{"Permutations", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Return", "[", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"Det", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  FractionBox["1", "2"], 
                  SubscriptBox["P", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{
                    RowBox[{"basis", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"basis", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{
                    RowBox[{"basis", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"basis", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]]}], "/.", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["P", 
                    RowBox[{"i_", ",", "j_"}]], "/;", 
                   RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}], 
             ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Signature", "[", 
                  RowBox[{"perms", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}], 
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", "2"], 
                    SubscriptBox["P", 
                    RowBox[{
                    RowBox[{"basis1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"basis2", "[", 
                    RowBox[{"[", 
                    RowBox[{"perms", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}], "]"}], "]"}], 
                    "]"}]}]]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "2", ",", "5"}], "}"}]}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"Length", "[", "perms", "]"}]}], "}"}]}], "]"}], "/.", 
              RowBox[{
               SubscriptBox["P", 
                RowBox[{"i_", ",", "j_"}]], "\[Rule]", 
               SubscriptBox["P", 
                RowBox[{
                 RowBox[{"Min", "[", 
                  RowBox[{"i", ",", "j"}], "]"}], ",", 
                 RowBox[{"Max", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}]]}]}], "/.", 
             RowBox[{
              RowBox[{
               SubscriptBox["P", 
                RowBox[{"i_", ",", "j_"}]], "/;", 
               RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], ")"}]}], 
          "]"}], ";"}], ")"}]}], ";"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.557014769545*^9, 3.557014803763*^9}, {3.557014842304*^9,
    3.557014992283*^9}, {3.557015032224*^9, 3.5570150323310003`*^9}, {
   3.5570153611619997`*^9, 3.557015406616*^9}, 3.557063293102*^9, {
   3.5642093875504*^9, 3.5642093951644*^9}, {3.5642095116794*^9, 
   3.5642095536174*^9}, {3.5642096641464*^9, 3.5642096771004*^9}, {
   3.5642111439484*^9, 3.5642111482654*^9}}],

Cell["\<\
This is the box integral, which we will need for the decomposition\
\>", "Text",
 CellChangeTimes->{{3.557248794113*^9, 3.557248795717*^9}, {
  3.565087135811572*^9, 3.565087137074923*^9}, {3.565087529569512*^9, 
  3.565087540024804*^9}},
 FontSize->16],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "X", "-", "Y"}], ")"}], "2"], "-", 
     RowBox[{"4", "X", " ", "Y"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   FractionBox["2", 
    RowBox[{"1", "-", "X", "-", "Y", "+", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"X", ",", "Y"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"box", "[", 
     RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"X", ",", "Y"}], "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[Rho]", "[", 
               RowBox[{"X", ",", "Y"}], "]"}]}], "X"}]}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"\[Rho]", "[", 
               RowBox[{"X", ",", "Y"}], "]"}]}], "Y"}]}], "]"}]}], ")"}]}], 
       "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox["Y", "X"], "]"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"X", ",", "Y"}], "]"}], "Y"}]}], 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"\[Rho]", "[", 
             RowBox[{"X", ",", "Y"}], "]"}], "X"}]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"X", ",", "Y"}], "]"}], "X"}], "]"}], 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"X", ",", "Y"}], "]"}], "Y"}], "]"}]}], "+", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "box", " ", "integral", " ", "including", " ", "the", " ", 
    "P_", "13", " ", "P_", "24", " ", 
    RowBox[{"prefactors", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BoxInt", "[", "basis_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SubscriptBox["P", 
       RowBox[{
        RowBox[{"basis", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"basis", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]], 
      SubscriptBox["P", 
       RowBox[{
        RowBox[{"basis", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"basis", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}]]}]], 
    RowBox[{"box", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]], 
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]], 
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]], 
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]], 
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]]}]]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.557015108926*^9, 3.557015109259*^9}, {
   3.5642094473084*^9, 3.5642094534854*^9}, {3.565081310939372*^9, 
   3.5650813119408627`*^9}, 3.565084395555455*^9, {3.565084443705165*^9, 
   3.565084445957486*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.565087548428249*^9, 3.5650875486833878`*^9}}],

Cell["List of cross-ratios", "Text",
 CellChangeTimes->{{3.557248829468*^9, 3.557248831328*^9}},
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"RList", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "3"}]]}], 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "3"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "4"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "5"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "4"}]]}], 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "5"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "6"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "5"}]]}], 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "5"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "6"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"2", ",", "5"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "4"}]]}], 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"2", ",", "4"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "5"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"2", ",", "6"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "5"}]]}], 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"2", ",", "5"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "6"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "2"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "6"}]]}], 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "3"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "6"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"3", ",", "6"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"4", ",", "5"}]]}], 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"3", ",", "5"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"4", ",", "6"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "3"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"4", ",", "6"}]]}], 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "6"}]]}]], ",", 
     FractionBox[
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "4"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"5", ",", "6"}]]}], 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "5"}]], " ", 
       SubscriptBox["P", 
        RowBox[{"4", ",", "6"}]]}]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.55108062876*^9, 3.55108068905*^9}}],

Cell["This is to rewrite everything in terms of cross-ratios.", "Text",
 CellChangeTimes->{{3.5572488387279997`*^9, 3.557248851708*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pij", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"i", ",", "j"}], "]"}], ",", 
          RowBox[{"Max", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"i_", ",", "j_"}]], "/;", 
        RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"solPs", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["u", "i"], "\[Equal]", 
        RowBox[{"RList", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "9"}], "}"}]}], "]"}], ",", "pij"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.555962426245*^9, 3.5559624659779997`*^9}, {
  3.557015467814*^9, 3.557015468144*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], ":", 
  " ", "\<\"Equations may not give solutions for all \\\"solve\\\" variables. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.557016490176*^9, 3.557016668295*^9, 
  3.5570627692139997`*^9, 3.557063727277*^9, 3.557063928112*^9, 
  3.557248950689*^9, 3.557590908288087*^9, 3.5582921359779997`*^9, 
  3.5584468515151*^9, 3.562935484804*^9, 3.5642094683064003`*^9, 
  3.5642095705104*^9, 3.5642097399974003`*^9, 3.5642111549133997`*^9, 
  3.565081394085463*^9, 3.565084888399122*^9, 3.565087330784114*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "2"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["u", "5"], " ", 
      SubscriptBox["u", "6"], " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "3"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "5"}]]}], 
     SubscriptBox["P", 
      RowBox[{"3", ",", "5"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "6"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["u", "3"], " ", 
      SubscriptBox["u", "5"], " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"3", ",", "6"}]]}], 
     SubscriptBox["P", 
      RowBox[{"3", ",", "5"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"2", ",", "3"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["u", "1"], " ", 
      SubscriptBox["u", "2"], " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "3"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "5"}]]}], 
     SubscriptBox["P", 
      RowBox[{"1", ",", "5"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"2", ",", "4"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["u", "2"], " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "5"}]]}], 
     SubscriptBox["P", 
      RowBox[{"1", ",", "5"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"2", ",", "6"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["u", "5"], " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "5"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"3", ",", "6"}]]}], 
     SubscriptBox["P", 
      RowBox[{"3", ",", "5"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"3", ",", "4"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["u", "2"], " ", 
      SubscriptBox["u", "4"], " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"3", ",", "5"}]]}], 
     SubscriptBox["P", 
      RowBox[{"1", ",", "5"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"4", ",", "5"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["u", "7"], " ", 
      SubscriptBox["u", "8"], " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"3", ",", "5"}]]}], 
     SubscriptBox["P", 
      RowBox[{"1", ",", "3"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"4", ",", "6"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["u", "8"], " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "4"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"3", ",", "6"}]]}], 
     SubscriptBox["P", 
      RowBox[{"1", ",", "3"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"5", ",", "6"}]], "\[Rule]", 
    FractionBox[
     RowBox[{
      SubscriptBox["u", "8"], " ", 
      SubscriptBox["u", "9"], " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "5"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"3", ",", "6"}]]}], 
     SubscriptBox["P", 
      RowBox[{"1", ",", "3"}]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.557016490178*^9, 3.557016668299*^9, 3.557062769218*^9, 
  3.5570637272799997`*^9, 3.557063928115*^9, 3.557248950724*^9, 
  3.557590908288087*^9, 3.5582921359890003`*^9, 3.5584468515320997`*^9, 
  3.5629354848059998`*^9, 3.5642094683104*^9, 3.5642095705144*^9, 
  3.5642097400024*^9, 3.5642111549164*^9, 3.56508139408915*^9, 
  3.5650848884029207`*^9, 3.565087330787758*^9}]
}, Open  ]],

Cell["\<\

This generates a table with the 10 box integrals and their respective \
coefficients, written in terms of the 9 cross-ratios.\
\>", "Text",
 CellChangeTimes->{{3.557248859335*^9, 3.557248874545*^9}, {
   3.5572489777200003`*^9, 3.557248983492*^9}, 3.5650871555888577`*^9, 
   3.565087755643475*^9},
 FontSize->16],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"HexDecomposed", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "5"}], ")"}], "!!"}]}], 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{"n", "-", "2"}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "-", "4"}], ")"}], "!"}]}]], "/.", 
         RowBox[{"n", "\[Rule]", "3"}]}], ")"}], "*", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["P", 
                RowBox[{"1", ",", "4"}]], 
               SubscriptBox["P", 
                RowBox[{"2", ",", "5"}]], 
               SubscriptBox["P", 
                RowBox[{"3", ",", "6"}]], 
               FractionBox[
                RowBox[{"W1Squared", "[", 
                 RowBox[{"Basis", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "]"}], 
                RowBox[{"W1P1W1P2", "[", 
                 RowBox[{"Basis", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "]"}]]}], "/.", "solPs"}], "//",
              "Simplify"}], "//", "PowerExpand"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"BoxInt", "[", 
              RowBox[{"Basis", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "/.", "solPs"}], "//", 
            "Simplify"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"Length", "[", "Basis", "]"}]}], "}"}]}], "]"}]}]}], ";"}],
     ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.557015250802*^9, 3.557015282466*^9}, 3.557015455907*^9, 
   3.557015532782*^9, {3.5570155638570004`*^9, 3.557015624616*^9}, {
   3.557015827907*^9, 3.5570158533929996`*^9}, {3.5570633388050003`*^9, 
   3.55706333974*^9}, {3.5642096145334*^9, 3.5642096536314*^9}, {
   3.5642096964594*^9, 3.5642097056794*^9}, {3.5642101881924*^9, 
   3.5642101987384*^9}, {3.5642103020684*^9, 3.5642103046014*^9}, {
   3.565081685179393*^9, 3.565081685302855*^9}, {3.5650821387519207`*^9, 
   3.5650821388770723`*^9}, {3.56508221060813*^9, 3.56508221850364*^9}, {
   3.5650829766067543`*^9, 3.565083010508442*^9}, {3.565083473332337*^9, 
   3.565083487660112*^9}, 3.565084390228961*^9, 3.565087757313959*^9}],

Cell["\<\

Example :\
\>", "Text",
 CellChangeTimes->{{3.557248971002*^9, 3.557248973061*^9}, 
   3.565087759346911*^9},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HexDecomposed", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.557088621833*^9, 3.5570886461870003`*^9}, {
   3.558292142717*^9, 3.558292171927*^9}, {3.558292285083*^9, 
   3.558292285191*^9}, {3.558292328418*^9, 3.55829232852*^9}, {
   3.55829238948*^9, 3.5582924031800003`*^9}, {3.562936714416*^9, 
   3.5629367485220003`*^9}, 3.5642097611823997`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SubscriptBox["u", "1"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubscriptBox["u", "1"], "+", 
            RowBox[{
             SubscriptBox["u", "4"], " ", 
             SubscriptBox["u", "5"], " ", 
             SubscriptBox["u", "6"]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubscriptBox["u", "1"], " ", 
               SubscriptBox["u", "4"], " ", 
               SubscriptBox["u", "5"], " ", 
               SubscriptBox["u", "6"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SubscriptBox["u", "1"], "+", 
                 RowBox[{
                  SubscriptBox["u", "4"], " ", 
                  SubscriptBox["u", "5"], " ", 
                  SubscriptBox["u", "6"]}]}], ")"}], "2"]}]]}]]}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SubscriptBox["u", "4"], " ", 
            SubscriptBox["u", "5"], " ", 
            SubscriptBox["u", "6"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubscriptBox["u", "1"], "+", 
            RowBox[{
             SubscriptBox["u", "4"], " ", 
             SubscriptBox["u", "5"], " ", 
             SubscriptBox["u", "6"]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubscriptBox["u", "1"], " ", 
               SubscriptBox["u", "4"], " ", 
               SubscriptBox["u", "5"], " ", 
               SubscriptBox["u", "6"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SubscriptBox["u", "1"], "+", 
                 RowBox[{
                  SubscriptBox["u", "4"], " ", 
                  SubscriptBox["u", "5"], " ", 
                  SubscriptBox["u", "6"]}]}], ")"}], "2"]}]]}]]}], "]"}]}], 
       "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SubscriptBox["u", "1"], 
          RowBox[{
           SubscriptBox["u", "4"], " ", 
           SubscriptBox["u", "5"], " ", 
           SubscriptBox["u", "6"]}]], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", 
           SubscriptBox["u", "1"], "-", 
           RowBox[{
            SubscriptBox["u", "4"], " ", 
            SubscriptBox["u", "5"], " ", 
            SubscriptBox["u", "6"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SubscriptBox["u", "1"], " ", 
              SubscriptBox["u", "4"], " ", 
              SubscriptBox["u", "5"], " ", 
              SubscriptBox["u", "6"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["u", "1"], "+", 
                RowBox[{
                 SubscriptBox["u", "4"], " ", 
                 SubscriptBox["u", "5"], " ", 
                 SubscriptBox["u", "6"]}]}], ")"}], "2"]}]]}], 
          RowBox[{"1", "-", 
           SubscriptBox["u", "1"], "+", 
           RowBox[{
            SubscriptBox["u", "4"], " ", 
            SubscriptBox["u", "5"], " ", 
            SubscriptBox["u", "6"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SubscriptBox["u", "1"], " ", 
              SubscriptBox["u", "4"], " ", 
              SubscriptBox["u", "5"], " ", 
              SubscriptBox["u", "6"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SubscriptBox["u", "1"], "+", 
                RowBox[{
                 SubscriptBox["u", "4"], " ", 
                 SubscriptBox["u", "5"], " ", 
                 SubscriptBox["u", "6"]}]}], ")"}], "2"]}]]}]], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"2", " ", 
            SubscriptBox["u", "1"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubscriptBox["u", "1"], "+", 
            RowBox[{
             SubscriptBox["u", "4"], " ", 
             SubscriptBox["u", "5"], " ", 
             SubscriptBox["u", "6"]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubscriptBox["u", "1"], " ", 
               SubscriptBox["u", "4"], " ", 
               SubscriptBox["u", "5"], " ", 
               SubscriptBox["u", "6"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SubscriptBox["u", "1"], "+", 
                 RowBox[{
                  SubscriptBox["u", "4"], " ", 
                  SubscriptBox["u", "5"], " ", 
                  SubscriptBox["u", "6"]}]}], ")"}], "2"]}]]}]]}], "]"}]}], 
       "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"2", " ", 
            SubscriptBox["u", "4"], " ", 
            SubscriptBox["u", "5"], " ", 
            SubscriptBox["u", "6"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubscriptBox["u", "1"], "+", 
            RowBox[{
             SubscriptBox["u", "4"], " ", 
             SubscriptBox["u", "5"], " ", 
             SubscriptBox["u", "6"]}], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SubscriptBox["u", "1"], " ", 
               SubscriptBox["u", "4"], " ", 
               SubscriptBox["u", "5"], " ", 
               SubscriptBox["u", "6"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SubscriptBox["u", "1"], "+", 
                 RowBox[{
                  SubscriptBox["u", "4"], " ", 
                  SubscriptBox["u", "5"], " ", 
                  SubscriptBox["u", "6"]}]}], ")"}], "2"]}]]}]]}], "]"}]}]}], 
      ")"}], " ", 
     SubscriptBox["u", "1"], " ", 
     SubscriptBox["u", "4"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SubscriptBox["u", "1"], " ", 
        SubscriptBox["u", "4"], " ", 
        SubscriptBox["u", "5"], " ", 
        SubscriptBox["u", "6"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SubscriptBox["u", "1"], "+", 
          RowBox[{
           SubscriptBox["u", "4"], " ", 
           SubscriptBox["u", "5"], " ", 
           SubscriptBox["u", "6"]}]}], ")"}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["u", "4", "2"], " ", 
        SubscriptBox["u", "5"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SubscriptBox["u", "1"], " ", 
           SubscriptBox["u", "8"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SubscriptBox["u", "1"], " ", 
           SubscriptBox["u", "7"], " ", 
           SubscriptBox["u", "8"]}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["u", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SubscriptBox["u", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SubscriptBox["u", "1"], " ", 
              SubscriptBox["u", "7"], " ", 
              SubscriptBox["u", "8"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["u", "1"], " ", 
           SubscriptBox["u", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SubscriptBox["u", "2"], " ", 
              SubscriptBox["u", "9"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.557088625951*^9, 3.55708864684*^9}, 3.557249004959*^9, {
   3.558292156783*^9, 3.558292172366*^9}, 3.558292285546*^9, 
   3.5582923288859997`*^9, {3.558292389902*^9, 3.558292403582*^9}, 
   3.5584468804961*^9, {3.562936714683*^9, 3.562936748935*^9}, 
   3.5642097615744*^9, 3.5642102068754*^9, 3.5642111574314003`*^9, {
   3.5650813972516937`*^9, 3.565081412685904*^9}, 3.5650815348055553`*^9, 
   3.5650822229450417`*^9, 3.565083012985477*^9, 3.565083491037504*^9, 
   3.565084458811348*^9, 3.565084893493243*^9, 3.5650872922709293`*^9, 
   3.56508733669697*^9}]
}, Open  ]],

Cell["\<\

Of course, this result only holds assuming we\[CloseCurlyQuote]re in 2d \
kinematics. More explicitly we have:\
\>", "Text",
 CellChangeTimes->{{3.5572489131730003`*^9, 3.55724891679*^9}, {
   3.557248986052*^9, 3.5572489956210003`*^9}, {3.5642097674004*^9, 
   3.5642097724414*^9}, 3.565087771278517*^9},
 FontSize->16],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TwoDKin", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "1"], "\[Rule]", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Chi]1", "-"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]1", "+"], "-", 
           SuperscriptBox["\[Chi]3", "+"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]1", "-"]}], ")"}], " ", 
         SuperscriptBox["\[Chi]3", "-"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]1", "+"], "-", 
           SuperscriptBox["\[Chi]2", "+"]}], ")"}]}]]}], ",", 
      RowBox[{
       SubscriptBox["u", "2"], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]1", "-"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]2", "+"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]3", "+"]}], ")"}]}]]}], ",", 
      RowBox[{
       SubscriptBox["u", "3"], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]2", "-"], "-", 
           SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
         SuperscriptBox["\[Chi]2", "+"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]3", "+"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]1", "-"]}], "+", 
           SuperscriptBox["\[Chi]2", "-"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]2", "+"]}], ")"}], " ", 
         SuperscriptBox["\[Chi]3", "+"]}]]}], ",", 
      RowBox[{
       SubscriptBox["u", "4"], "\[Rule]", 
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Chi]3", "+"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Chi]1", "-"], "+", 
         SuperscriptBox["\[Chi]1", "+"], "+", 
         RowBox[{
          SuperscriptBox["\[Chi]1", "-"], " ", 
          SuperscriptBox["\[Chi]1", "+"]}]}]]}], ",", 
      RowBox[{
       SubscriptBox["u", "5"], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]1", "-"]}], "+", 
           SuperscriptBox["\[Chi]2", "-"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]1", "+"]}], ")"}], " ", 
         SuperscriptBox["\[Chi]3", "+"]}], 
        RowBox[{
         SuperscriptBox["\[Chi]2", "-"], " ", 
         SuperscriptBox["\[Chi]1", "+"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]3", "+"]}], ")"}]}]]}], ",", 
      RowBox[{
       SubscriptBox["u", "6"], "\[Rule]", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Chi]2", "-"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]1", "-"], "-", 
           SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
         SuperscriptBox["\[Chi]1", "+"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]2", "+"], "-", 
           SuperscriptBox["\[Chi]3", "+"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]1", "-"]}], "+", 
           SuperscriptBox["\[Chi]2", "-"]}], ")"}], " ", 
         SuperscriptBox["\[Chi]3", "-"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]1", "+"], "-", 
           SuperscriptBox["\[Chi]2", "+"]}], ")"}], " ", 
         SuperscriptBox["\[Chi]3", "+"]}]]}], ",", 
      RowBox[{
       SubscriptBox["u", "7"], "\[Rule]", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Chi]2", "-"], " ", 
         SuperscriptBox["\[Chi]1", "+"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]2", "-"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]1", "+"]}], ")"}]}]]}], ",", 
      RowBox[{
       SubscriptBox["u", "8"], "\[Rule]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]2", "-"]}], ")"}], " ", 
         SuperscriptBox["\[Chi]3", "-"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Chi]1", "+"], "-", 
           SuperscriptBox["\[Chi]2", "+"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[Chi]2", "-"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
         SuperscriptBox["\[Chi]1", "+"]}]]}], ",", 
      RowBox[{
       SubscriptBox["u", "9"], "\[Rule]", 
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Chi]3", "-"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Chi]2", "-"], "+", 
         SuperscriptBox["\[Chi]2", "+"], "+", 
         RowBox[{
          SuperscriptBox["\[Chi]2", "-"], " ", 
          SuperscriptBox["\[Chi]2", "+"]}]}]]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.557015799421*^9, 3.557015803797*^9}, 
   3.565087778170735*^9}],

Cell["\<\

Here\[CloseCurlyQuote]s the same table but with explicit 2d Kin (with some \
(inelegant) simplifications)\
\>", "Text",
 CellChangeTimes->{{3.557248925924*^9, 3.557248932781*^9}, {3.557248999882*^9,
    3.557249001189*^9}, {3.565087285825144*^9, 3.5650873020946007`*^9}, 
   3.565087780026923*^9},
 FontSize->16],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Hex2D", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"HexDecomposed", "/.", 
               RowBox[{
                RowBox[{"Log", "[", "x__", "]"}], "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{"Log", "[", 
                  RowBox[{"Hold", "[", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "/.", "TwoDKin"}], "//", "Simplify"}], "//", 
                    "PowerExpand"}], "//", "Simplify"}], ")"}], "]"}], "]"}], 
                 ")"}]}]}], "/.", 
              RowBox[{
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", "x__"}], "]"}], "\[Rule]", 
               RowBox[{"(", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"Hold", "[", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "/.", "TwoDKin"}], "//", "Simplify"}], "//", 
                    "PowerExpand"}], "//", "Simplify"}], ")"}], "]"}]}], 
                 "]"}], ")"}]}]}], "//", "ReleaseHold"}], ")"}], "/.", " ", 
           RowBox[{
            RowBox[{"1", "/", 
             SqrtBox["x__"]}], "\[Rule]", 
            RowBox[{"1", "/", 
             SqrtBox[
              RowBox[{"Hold", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"x", "/.", "TwoDKin"}], "//", "Simplify"}], "//", 
                 "PowerExpand"}], "//", "Simplify"}], "]"}]]}]}]}], "//", 
          "ReleaseHold"}], ")"}], "/.", " ", 
        RowBox[{
         FractionBox["1", 
          SqrtBox["x_"]], "\[Rule]", 
         RowBox[{"Hold", "[", 
          RowBox[{
           RowBox[{"PowerExpand", "[", 
            FractionBox["1", 
             SqrtBox["x"]], "]"}], "//", "Simplify"}], "]"}]}]}], "//", 
       "ReleaseHold"}], ")"}], "/.", "TwoDKin"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.557015994558*^9, 3.557016025251*^9}, {
   3.5570160778929996`*^9, 3.557016111163*^9}, {3.557016141375*^9, 
   3.55701638592*^9}, {3.557248921866*^9, 3.557248924598*^9}, 
   3.565087790583499*^9}],

Cell["\<\

Example:
\
\>", "Text",
 CellChangeTimes->{{3.5642098263114*^9, 3.5642098272734003`*^9}, {
  3.5650877929581137`*^9, 3.565087798564055*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Hex2D", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.5629368208570004`*^9, 3.562936822538*^9}, {
  3.562936900271*^9, 3.562936901127*^9}, {3.5642098309474*^9, 
  3.5642098321544*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Chi]1", "-"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Chi]1", "+"], "-", 
              SuperscriptBox["\[Chi]2", "+"]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Chi]1", "-"]}], ")"}], " ", 
            SuperscriptBox["\[Chi]3", "-"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Chi]2", "+"], "-", 
              SuperscriptBox["\[Chi]3", "+"]}], ")"}]}]]}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Chi]1", "-"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]1", "+"], "-", 
             SuperscriptBox["\[Chi]3", "+"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]1", "-"], "-", 
             SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Chi]2", "+"], "-", 
             SuperscriptBox["\[Chi]3", "+"]}], ")"}]}]], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]1", "-"]}], "+", 
           SuperscriptBox["\[Chi]3", "-"]}], 
          RowBox[{
           SuperscriptBox["\[Chi]1", "-"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Chi]3", "-"]}], ")"}]}]], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Chi]1", "+"]}], "+", 
           SuperscriptBox["\[Chi]3", "+"]}], 
          RowBox[{
           SuperscriptBox["\[Chi]2", "+"], "-", 
           SuperscriptBox["\[Chi]3", "+"]}]], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Chi]1", "-"], "-", 
            SuperscriptBox["\[Chi]3", "-"]}], 
           RowBox[{
            SuperscriptBox["\[Chi]1", "-"], "+", 
            RowBox[{
             SuperscriptBox["\[Chi]1", "-"], " ", 
             SuperscriptBox["\[Chi]3", "-"]}]}]]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Chi]1", "+"], "-", 
            SuperscriptBox["\[Chi]3", "+"]}], 
           RowBox[{
            SuperscriptBox["\[Chi]2", "+"], "-", 
            SuperscriptBox["\[Chi]3", "+"]}]]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Chi]1", "-"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Chi]1", "-"]}], ")"}], " ", 
     SuperscriptBox["\[Chi]2", "-"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
     SuperscriptBox["\[Chi]1", "+"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Chi]1", "+"], "-", 
       SuperscriptBox["\[Chi]3", "+"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Chi]3", "+"]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Chi]1", "+"]}], "+", 
       SuperscriptBox["\[Chi]3", "+"], "+", 
       RowBox[{
        SuperscriptBox["\[Chi]1", "-"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Chi]3", "+"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Chi]2", "-"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Chi]1", "+"]}], "+", 
          SuperscriptBox["\[Chi]3", "+"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Chi]1", "-"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Chi]1", "+"], "+", 
          RowBox[{
           SuperscriptBox["\[Chi]2", "-"], " ", 
           SuperscriptBox["\[Chi]3", "+"]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Chi]3", "-"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Chi]1", "+"]}], "+", 
          SuperscriptBox["\[Chi]3", "+"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Chi]1", "-"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Chi]1", "+"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Chi]3", "-"]}], ")"}], " ", 
           SuperscriptBox["\[Chi]2", "+"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Chi]3", "-"], " ", 
           SuperscriptBox["\[Chi]3", "+"]}]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.5629368228050003`*^9, {3.5642098282374*^9, 3.5642098325944*^9}, 
   3.565081432743411*^9, 3.56508301931489*^9, 3.5650848975924053`*^9, {
   3.565087297453372*^9, 3.5650873040705347`*^9}, 3.565087357829668*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Comparison", "Section",
 CellChangeTimes->{{3.557016765314*^9, 3.55701676625*^9}, {3.557081176668*^9, 
  3.5570811771619997`*^9}, {3.5572491383640003`*^9, 3.557249140324*^9}},
 FontSize->24],

Cell["Compute the hexagon with Feynman parameters:", "Text",
 CellChangeTimes->{{3.557249156565*^9, 3.557249162215*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Q", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"Max", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "6"}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"i_", ",", "j_"}]], "/;", 
     RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", 
    "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"{", 
    RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.556924014748*^9, 3.5569240401540003`*^9}, {
  3.556924301632*^9, 3.556924307167*^9}, {3.557016769033*^9, 
  3.557016786208*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "2"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "3"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "4"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "5"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "6"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "2"}]], ",", "0", ",", 
     SubscriptBox["P", 
      RowBox[{"2", ",", "3"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"2", ",", "4"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"2", ",", "5"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"2", ",", "6"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "3"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"2", ",", "3"}]], ",", "0", ",", 
     SubscriptBox["P", 
      RowBox[{"3", ",", "4"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"3", ",", "5"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"3", ",", "6"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "4"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"2", ",", "4"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"3", ",", "4"}]], ",", "0", ",", 
     SubscriptBox["P", 
      RowBox[{"4", ",", "5"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"4", ",", "6"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "5"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"2", ",", "5"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"3", ",", "5"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"4", ",", "5"}]], ",", "0", ",", 
     SubscriptBox["P", 
      RowBox[{"5", ",", "6"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "6"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"2", ",", "6"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"3", ",", "6"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"4", ",", "6"}]], ",", 
     SubscriptBox["P", 
      RowBox[{"5", ",", "6"}]], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.556924031367*^9, 3.556924040436*^9}, 
   3.5569243078129997`*^9, 3.556925616612*^9, 3.5569269297790003`*^9, {
   3.557016780435*^9, 3.557016786514*^9}, 3.557018624624*^9, 
   3.557062906435*^9, 3.557063849959*^9, 3.55724916334*^9, 
   3.557590940907687*^9, 3.5642098714224*^9, 3.565081432816348*^9, 
   3.565081577507523*^9, 3.5650830222407093`*^9, 3.565084901409718*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"int1", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"Gamma", "[", "3", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"t", ".", "Q", ".", "t"}]}], ")"}], "3"]], "/.", 
     RowBox[{"t1", "\[Rule]", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "0", ",", 
      RowBox[{"+", "\[Infinity]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.556924049373*^9, 3.5569241190360003`*^9}, {
   3.557016792362*^9, 3.5570168015*^9}, {3.557017376826*^9, 
   3.557017398789*^9}, {3.557062909874*^9, 3.55706291052*^9}, {
   3.5642098817164*^9, 3.5642099014474*^9}, {3.5642108039533997`*^9, 
   3.5642108122844*^9}, {3.5642108689094*^9, 3.5642108699154*^9}, 
   3.565081452434621*^9}],

Cell[BoxData[
 RowBox[{"1", "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["P", 
       RowBox[{"1", ",", "2"}]], "+", 
      RowBox[{"t3", " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "3"}]]}], "+", 
      RowBox[{"t4", " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "4"}]]}], "+", 
      RowBox[{"t5", " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "5"}]]}], "+", 
      RowBox[{"t6", " ", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "6"}]]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t3", " ", 
        SubscriptBox["P", 
         RowBox[{"1", ",", "3"}]]}], "+", 
       RowBox[{"t4", " ", 
        SubscriptBox["P", 
         RowBox[{"1", ",", "4"}]]}], "+", 
       RowBox[{"t5", " ", 
        SubscriptBox["P", 
         RowBox[{"1", ",", "5"}]]}], "+", 
       RowBox[{"t6", " ", 
        SubscriptBox["P", 
         RowBox[{"1", ",", "6"}]]}], "+", 
       RowBox[{"t3", " ", "t4", " ", 
        SubscriptBox["P", 
         RowBox[{"3", ",", "4"}]]}], "+", 
       RowBox[{"t3", " ", "t5", " ", 
        SubscriptBox["P", 
         RowBox[{"3", ",", "5"}]]}], "+", 
       RowBox[{"t3", " ", "t6", " ", 
        SubscriptBox["P", 
         RowBox[{"3", ",", "6"}]]}], "+", 
       RowBox[{"t4", " ", "t5", " ", 
        SubscriptBox["P", 
         RowBox[{"4", ",", "5"}]]}], "+", 
       RowBox[{"t4", " ", "t6", " ", 
        SubscriptBox["P", 
         RowBox[{"4", ",", "6"}]]}], "+", 
       RowBox[{"t5", " ", "t6", " ", 
        SubscriptBox["P", 
         RowBox[{"5", ",", "6"}]]}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.557016919352*^9, {3.557017388342*^9, 3.5570174048780003`*^9}, 
   3.557062921758*^9, 3.557063853572*^9, 3.557249177403*^9, 
   3.557590947506487*^9, {3.5642098954344*^9, 3.5642099058974*^9}, 
   3.5642103876764*^9, 3.5642108413014*^9, 3.5642108814834003`*^9, 
   3.565081583092135*^9, 3.565083027874745*^9, 3.565084906330449*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"int2", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int1", ",", 
     RowBox[{"{", 
      RowBox[{"t3", ",", "0", ",", 
       RowBox[{"+", "\[Infinity]"}]}], "}"}], ",", 
     RowBox[{"GenerateConditions", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5570174123640003`*^9, 3.5570174554049997`*^9}, {
   3.557062911868*^9, 3.557062915148*^9}, 3.565081585977771*^9}],

Cell["\<\
\[LineSeparator]Set the P vectors to random values with 2d kinematics.\
\>", "Text",
 CellChangeTimes->{{3.557249169826*^9, 3.557249183693*^9}, 
   3.5650849029670963`*^9},
 FontSize->16],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RList", "=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"2", ",", "3"}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"2", ",", "4"}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "5"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"2", ",", "4"}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"2", ",", "5"}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "6"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"2", ",", "5"}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "5"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"2", ",", "6"}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"2", ",", "5"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"3", ",", "4"}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"2", ",", "4"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"3", ",", "5"}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"2", ",", "6"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"3", ",", "5"}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"2", ",", "5"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"3", ",", "6"}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "2"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"3", ",", "6"}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"2", ",", "6"}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"3", ",", "6"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"4", ",", "5"}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"3", ",", "5"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"4", ",", "6"}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "3"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"4", ",", "6"}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"3", ",", "6"}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "4"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"5", ",", "6"}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"1", ",", "5"}]], " ", 
        SubscriptBox["P", 
         RowBox[{"4", ",", "6"}]]}]]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.5650878208802347`*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "p", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "i_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        FractionBox[
         RowBox[{"1", "+", 
          SuperscriptBox[
           SubscriptBox["x", 
            RowBox[{"i", ",", "1"}]], "2"], "+", 
          SuperscriptBox[
           SubscriptBox["x", 
            RowBox[{"i", ",", "2"}]], "2"]}], "2"]}], ",", " ", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["x", 
             RowBox[{"i", ",", "1"}]], "2"], "+", 
           SuperscriptBox[
            SubscriptBox["x", 
             RowBox[{"i", ",", "2"}]], "2"]}], ")"}]}], "2"], ",", 
       SubscriptBox["x", 
        RowBox[{"i", ",", "1"}]], ",", 
       SubscriptBox["x", 
        RowBox[{"i", ",", "2"}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"p", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], "/.", 
        RowBox[{
         SubscriptBox["x", 
          RowBox[{"i", ",", "1"}]], "\[Rule]", 
         RowBox[{"Random", "[", "]"}]}]}], "/.", 
       RowBox[{
        SubscriptBox["x", 
         RowBox[{"i", ",", "2"}]], "\[Rule]", 
        RowBox[{"Random", "[", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repPij", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["P", 
            RowBox[{"i", ",", "j"}]], "->", 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{
             RowBox[{"p", "[", "i", "]"}], ".", 
             RowBox[{"p", "[", "j", "]"}]}]}]}], "/.", 
          RowBox[{
           SubscriptBox["x", 
            RowBox[{"i", ",", "1"}]], "\[Rule]", 
           RowBox[{"Random", "[", "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "+", "1"}], ",", "6"}], "}"}]}], "]"}], "//", 
       "Chop"}], "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"Det", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["P", 
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"i", ",", "j"}], "]"}], ",", 
             RowBox[{"Max", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "6"}], "}"}]}], "]"}], "/.", "repPij"}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["P", 
           RowBox[{"i_", ",", "j_"}]], "/;", 
          RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], "//", 
       "Simplify"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repu", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["u", "i"], "\[Rule]", 
         RowBox[{"RList", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "/.", "repPij"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "9"}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.557018292873*^9, 3.557018295762*^9}, 
   3.565087824122445*^9}],

Cell["\<\

Compare the two results (first is box decomposition, second is Feynman \
parameters)\
\>", "Text",
 CellChangeTimes->{{3.557249187432*^9, 3.557249221344*^9}, 
   3.56508783374911*^9},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"HexDecomposed", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", "repu"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "HexDecomposed", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "4"}]], 
       SubscriptBox["P", 
        RowBox[{"2", ",", "5"}]], 
       SubscriptBox["P", 
        RowBox[{"3", ",", "6"}]], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"int2", "/.", 
           RowBox[{"t4", "\[Rule]", 
            FractionBox["t4", 
             RowBox[{"1", "-", "t4"}]]}]}], "/.", 
          RowBox[{"t5", "\[Rule]", 
           FractionBox["t5", 
            RowBox[{"1", "-", "t5"}]]}]}], "/.", 
         RowBox[{"t6", "\[Rule]", 
          FractionBox["t6", 
           RowBox[{"1", "-", "t6"}]]}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "t4"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "t5"}], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "t6"}], ")"}], "2"]}]]}], "/.", "repPij"}], ",", 
     RowBox[{"{", 
      RowBox[{"t4", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t5", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t6", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "11"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%%", "/", "%"}]}]}]], "Input",
 CellChangeTimes->{{3.55701750171*^9, 3.55701755238*^9}, {
   3.5570180466730003`*^9, 3.557018053564*^9}, 3.557018117263*^9, {
   3.557018238499*^9, 3.557018251344*^9}, {3.5570183026549997`*^9, 
   3.557018308672*^9}, 3.557018361133*^9, {3.5570184363199997`*^9, 
   3.557018461568*^9}, {3.55701849215*^9, 3.557018535783*^9}, {
   3.557018649179*^9, 3.5570186670299997`*^9}, {3.557019654597*^9, 
   3.55701965475*^9}, {3.557062941579*^9, 3.557062944554*^9}, {
   3.557063629433*^9, 3.557063643458*^9}, 3.557063796927*^9, {
   3.557063992466*^9, 3.557064016439*^9}, {3.557081433567*^9, 
   3.557081435197*^9}, {3.557249193756*^9, 3.557249194683*^9}, {
   3.5642099715084*^9, 3.5642099876384*^9}, {3.5642100938854*^9, 
   3.5642101036414003`*^9}, 3.5642102236204*^9, 3.5642103918304*^9, {
   3.5642111904954*^9, 3.5642111909484*^9}, 3.565087839774946*^9}],

Cell[BoxData[
 RowBox[{"0.15924906399264704`", "\[VeryThinSpace]", "+", 
  RowBox[{"2.6645771405650083`*^-14", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.5570175907609997`*^9, 3.557018070691*^9, 3.55701811801*^9, {
   3.5570182433710003`*^9, 3.557018315068*^9}, {3.557018400264*^9, 
   3.557018558717*^9}, {3.557018649609*^9, 3.5570186718780003`*^9}, {
   3.5570196288269997`*^9, 3.5570196698929996`*^9}, {3.5570198554230003`*^9, 
   3.557019872236*^9}, 3.5570629720439997`*^9, {3.557063646542*^9, 
   3.557063660099*^9}, {3.557063786119*^9, 3.557063812651*^9}, 
   3.557063858894*^9, {3.557063960774*^9, 3.557064017374*^9}, {
   3.557081422227*^9, 3.557081437085*^9}, 3.557249247642*^9, 
   3.557590989220887*^9, 3.5642099888044*^9, 3.5642102242104*^9, 
   3.5642103921364*^9, 3.5642109317654*^9, {3.5642111732194*^9, 
   3.5642111913004*^9}, 3.5650816167206097`*^9, 3.5650822334717484`*^9, 
   3.56508305664187*^9, 3.565083497122472*^9, 3.565084572497961*^9, 
   3.565084934914979*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], ":", 
  " ", "\<\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", ButtonNote -> \
\\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5650849375646973`*^9}],

Cell[BoxData["0.1592490543739751580826639723110453163`11."], "Output",
 CellChangeTimes->{
  3.5570175907609997`*^9, 3.557018070691*^9, 3.55701811801*^9, {
   3.5570182433710003`*^9, 3.557018315068*^9}, {3.557018400264*^9, 
   3.557018558717*^9}, {3.557018649609*^9, 3.5570186718780003`*^9}, {
   3.5570196288269997`*^9, 3.5570196698929996`*^9}, {3.5570198554230003`*^9, 
   3.557019872236*^9}, 3.5570629720439997`*^9, {3.557063646542*^9, 
   3.557063660099*^9}, {3.557063786119*^9, 3.557063812651*^9}, 
   3.557063858894*^9, {3.557063960774*^9, 3.557064017374*^9}, {
   3.557081422227*^9, 3.557081437085*^9}, 3.557249247642*^9, 
   3.557590989220887*^9, 3.5642099888044*^9, 3.5642102242104*^9, 
   3.5642103921364*^9, 3.5642109317654*^9, {3.5642111732194*^9, 
   3.5642111913004*^9}, 3.5650816167206097`*^9, 3.5650822334717484`*^9, 
   3.56508305664187*^9, 3.565083497122472*^9, 3.565084572497961*^9, 
   3.565084944960353*^9}],

Cell[BoxData[
 RowBox[{"1.0000000604001822`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.673213791466293`*^-13", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.5570175907609997`*^9, 3.557018070691*^9, 3.55701811801*^9, {
   3.5570182433710003`*^9, 3.557018315068*^9}, {3.557018400264*^9, 
   3.557018558717*^9}, {3.557018649609*^9, 3.5570186718780003`*^9}, {
   3.5570196288269997`*^9, 3.5570196698929996`*^9}, {3.5570198554230003`*^9, 
   3.557019872236*^9}, 3.5570629720439997`*^9, {3.557063646542*^9, 
   3.557063660099*^9}, {3.557063786119*^9, 3.557063812651*^9}, 
   3.557063858894*^9, {3.557063960774*^9, 3.557064017374*^9}, {
   3.557081422227*^9, 3.557081437085*^9}, 3.557249247642*^9, 
   3.557590989220887*^9, 3.5642099888044*^9, 3.5642102242104*^9, 
   3.5642103921364*^9, 3.5642109317654*^9, {3.5642111732194*^9, 
   3.5642111913004*^9}, 3.5650816167206097`*^9, 3.5650822334717484`*^9, 
   3.56508305664187*^9, 3.565083497122472*^9, 3.565084572497961*^9, 
   3.5650849449620256`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Octagon in 2d kinematics via simplicial decomposition.", "Title",
 CellChangeTimes->{{3.557014396844*^9, 3.5570144039449997`*^9}, {
  3.5584416229400997`*^9, 3.5584416237401*^9}}],

Cell[CellGroupData[{

Cell["Decomposition", "Section",
 CellChangeTimes->{{3.565087857744726*^9, 3.565087860812689*^9}},
 FontSize->24],

Cell["\<\
The hexagon in 2d should be written solely as sum of boxes. There are 6 \
points to begin with, and assuming generic kinematics there are 5!/3!2!=10 \
unbroken basis - 10 boxes, labelled by the unbrokoen basis\
\>", "Text",
 CellChangeTimes->{{3.5570144574639997`*^9, 3.557014505854*^9}},
 FontSize->16],

Cell["This is the set of unbroken basis:", "Text",
 CellChangeTimes->{{3.5570145220369997`*^9, 3.5570145322469997`*^9}, {
  3.5572486846689997`*^9, 3.557248690242*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Basis", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
          "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "35"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.557014525479*^9, 3.557014583418*^9}, {
  3.5584416320741*^9, 3.5584416688941*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "5", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "6", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "6", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "6", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "5", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "5", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "6", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "6", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "6", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "7", ",", "8"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.557014535549*^9, 3.557014583788*^9}, 3.557016478395*^9, 
   3.557016666191*^9, 3.557059479234*^9, 3.557062711388*^9, 3.557063889342*^9,
    3.557248940329*^9, 3.557590901736087*^9, 3.5582921268389997`*^9, {
   3.5584416456481*^9, 3.5584416692481003`*^9}, 3.5650849569918013`*^9, 
   3.565085630906233*^9}]
}, Open  ]],

Cell["Now we construct the coefficients associated to each basis. ", "Text",
 CellChangeTimes->{{3.5572486964*^9, 3.557248778685*^9}, 3.565087886439801*^9},
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"W1Fourth", "[", "basis_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"Det", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          SubscriptBox["P", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{
              RowBox[{"basis", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"basis", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{"basis", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"basis", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]]}], "/.", 
         RowBox[{
          RowBox[{
           SubscriptBox["P", 
            RowBox[{"i_", ",", "j_"}]], "/;", 
           RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}], ")"}]}], 
   RowBox[{"(", 
    RowBox[{"Det", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         SubscriptBox["P", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"basis", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"basis", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"basis", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"basis", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]]}], "/.", 
        RowBox[{
         RowBox[{
          SubscriptBox["P", 
           RowBox[{"i_", ",", "j_"}]], "/;", 
          RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "2", ",", "4"}], "}"}]}], "]"}], "]"}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.557014629033*^9, 3.5570147514370003`*^9}, {
  3.565084962446262*^9, 3.5650849667784433`*^9}, {3.5650878935110397`*^9, 
  3.565087895070342*^9}}],

Cell["This is the denominator. ", "Text",
 CellChangeTimes->{{3.557248785605*^9, 3.557248789424*^9}, {
   3.5572488844110003`*^9, 3.5572489064820004`*^9}, 3.565087906791737*^9},
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "i", ",", "j", ",", "basis1", ",", "basis2", ",", "P1", ",", "P2", ",", 
      "P3", ",", "P4"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"WiPi4", "[", "basis_", "]"}], ":=", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P1", "=", 
         RowBox[{
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", 
              ",", "8"}], "}"}], ",", "basis"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"P2", "=", 
         RowBox[{
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", 
              ",", "8"}], "}"}], ",", "basis"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"P3", "=", 
         RowBox[{
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", 
              ",", "8"}], "}"}], ",", "basis"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"P4", "=", 
         RowBox[{
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", 
              ",", "8"}], "}"}], ",", "basis"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"basis1", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"basis", ",", "P1"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"basis2", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"basis", ",", "P2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"basis3", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"basis", ",", "P3"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"basis4", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"basis", ",", "P4"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"perms", "=", 
         RowBox[{"Permutations", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Det", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  FractionBox["1", "2"], 
                  SubscriptBox["P", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{
                    RowBox[{"basis", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"basis", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{
                    RowBox[{"basis", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"basis", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}]]}], "/.", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["P", 
                    RowBox[{"i_", ",", "j_"}]], "/;", 
                   RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}], 
             "^", "2"}], ")"}]}], "*", "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Signature", "[", 
                 RowBox[{"perms", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], 
                RowBox[{"Product", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "2"], 
                   SubscriptBox["P", 
                    RowBox[{
                    RowBox[{"basis1", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"basis2", "[", 
                    RowBox[{"[", 
                    RowBox[{"perms", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}], "]"}], "]"}], 
                    "]"}]}]]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "2", ",", "5"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Length", "[", "perms", "]"}]}], "}"}]}], "]"}], "/.", 
             RowBox[{
              SubscriptBox["P", 
               RowBox[{"i_", ",", "j_"}]], "\[Rule]", 
              SubscriptBox["P", 
               RowBox[{
                RowBox[{"Min", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}]]}]}], "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["P", 
               RowBox[{"i_", ",", "j_"}]], "/;", 
              RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Signature", "[", 
                 RowBox[{"perms", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], 
                RowBox[{"Product", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["1", "2"], 
                   SubscriptBox["P", 
                    RowBox[{
                    RowBox[{"basis3", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"basis4", "[", 
                    RowBox[{"[", 
                    RowBox[{"perms", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}], "]"}], "]"}], 
                    "]"}]}]]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "2", ",", "5"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Length", "[", "perms", "]"}]}], "}"}]}], "]"}], "/.", 
             RowBox[{
              SubscriptBox["P", 
               RowBox[{"i_", ",", "j_"}]], "\[Rule]", 
              SubscriptBox["P", 
               RowBox[{
                RowBox[{"Min", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]}]]}]}], "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["P", 
               RowBox[{"i_", ",", "j_"}]], "/;", 
              RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], ")"}]}], 
         "]"}], ";"}], ")"}]}], ";"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5650855756833143`*^9, 3.5650855991298122`*^9}, {
  3.565085650569808*^9, 3.565085670485415*^9}, {3.5650857012440233`*^9, 
  3.565085738776016*^9}, {3.565085796853272*^9, 3.565085823671978*^9}, {
  3.56508587798667*^9, 3.5650858800372753`*^9}, {3.5650859286202307`*^9, 
  3.5650859291220303`*^9}}],

Cell["\<\


The box integral
\
\>", "Text",
 CellChangeTimes->{{3.557248794113*^9, 3.557248795717*^9}, {
  3.56508792108924*^9, 3.565087922613759*^9}},
 FontSize->16],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "X", "-", "Y"}], ")"}], "2"], "-", 
     RowBox[{"4", "X", " ", "Y"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   FractionBox["2", 
    RowBox[{"1", "-", "X", "-", "Y", "+", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"X", ",", "Y"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"box", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"X", ",", "Y"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"X", ",", "Y"}], "]"}]}], "X"}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"\[Rho]", "[", 
              RowBox[{"X", ",", "Y"}], "]"}]}], "Y"}]}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["Y", "X"], "]"}], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"X", ",", "Y"}], "]"}], "Y"}]}], 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"X", ",", "Y"}], "]"}], "X"}]}]], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"X", ",", "Y"}], "]"}], "X"}], "]"}], 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"X", ",", "Y"}], "]"}], "Y"}], "]"}]}], "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.557015108926*^9, 3.557015109259*^9}}],

Cell["\<\

The box integral including the P_13 P_24 prefactors.\
\>", "Text",
 CellChangeTimes->{{3.5572488192860003`*^9, 3.5572488266280003`*^9}, 
   3.565087934277151*^9},
 FontSize->14],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BoxInt", "[", "basis_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SubscriptBox["P", 
       RowBox[{
        RowBox[{"basis", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"basis", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]], 
      SubscriptBox["P", 
       RowBox[{
        RowBox[{"basis", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"basis", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}]]}]], 
    RowBox[{"box", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]], 
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]], 
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]]}]], ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]], 
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]]}], 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]], 
        SubscriptBox["P", 
         RowBox[{
          RowBox[{"basis", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]]}]]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.557015071559*^9, 3.5570151680550003`*^9}, {
  3.5570152377609997`*^9, 3.5570152455880003`*^9}, {3.557063924197*^9, 
  3.557063925876*^9}}],

Cell["\<\

List of cross-ratios for an 8 point function:\
\>", "Text",
 CellChangeTimes->{{3.557248829468*^9, 3.557248831328*^9}, {
  3.565087936346531*^9, 3.565087943273519*^9}},
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"RList", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "6"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "6"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "5"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "5"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "5"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "6"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "6"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"5", ",", "8"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "7"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"6", ",", "8"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "6"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"7", ",", "8"}], "]"}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "7"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "*", 
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}], ")"}]}]}], "}"}], "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
     SubscriptBox["P", 
      RowBox[{"i", ",", "j"}]]}]}]}], ";"}]], "Input"],

Cell["\<\

This is to rewrite everything in terms of cross-ratios.
\
\>", "Text",
 CellChangeTimes->{{3.5572488387279997`*^9, 3.557248851708*^9}, {
  3.5650879526482267`*^9, 3.565087954058131*^9}},
 FontSize->16],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ulist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<u\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "RList", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tlist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<t\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "RList", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.558397039940036*^9, 3.558397075133636*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"repr", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<r\>\"", "<>", 
         RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], "\[Rule]", 
      RowBox[{"RList", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "RList", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.558121552579*^9, 3.558121607476*^9}, {
  3.5581221264110003`*^9, 3.5581221285030003`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solPs", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"u1", "\[Equal]", "r1"}], ",", 
        RowBox[{"u2", "\[Equal]", "r2"}], ",", 
        RowBox[{"u3", "\[Equal]", "r3"}], ",", 
        RowBox[{"u4", "\[Equal]", "r4"}], ",", 
        RowBox[{"u5", "\[Equal]", "r5"}], ",", 
        RowBox[{"u6", "\[Equal]", "r6"}], ",", 
        RowBox[{"u7", "\[Equal]", "r7"}], ",", 
        RowBox[{"u8", "\[Equal]", "r8"}], ",", 
        RowBox[{"u9", "\[Equal]", "r9"}], ",", 
        RowBox[{"u10", "\[Equal]", "r10"}], ",", 
        RowBox[{"u11", "\[Equal]", "r11"}], ",", 
        RowBox[{"u12", "\[Equal]", "r12"}], ",", 
        RowBox[{"u13", "\[Equal]", "r13"}], ",", 
        RowBox[{"u14", "\[Equal]", "r14"}], ",", 
        RowBox[{"u15", "\[Equal]", "r15"}], ",", 
        RowBox[{"u16", "\[Equal]", "r16"}], ",", 
        RowBox[{"u17", "\[Equal]", "r17"}], ",", 
        RowBox[{"u18", "\[Equal]", "r18"}], ",", 
        RowBox[{"u19", "\[Equal]", "r19"}], ",", 
        RowBox[{"u20", "\[Equal]", "r20"}]}], "}"}], "/.", "repr"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "4"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "6"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "7"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "5"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "7"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "8"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "7"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "8"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "5"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"4", ",", "8"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"4", ",", "6"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"2", ",", "4"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "3"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "2"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"4", ",", "7"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "4"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"3", ",", "6"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"5", ",", "7"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"7", ",", "8"}]], ",", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "5"}]]}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.540794920258*^9, {3.5581214385369997`*^9, 3.5581215224560003`*^9}, {
   3.558121610016*^9, 3.558121610697*^9}, {3.558121654884*^9, 
   3.5581216726940002`*^9}, {3.5581217579779997`*^9, 3.558121758476*^9}, {
   3.55812180788*^9, 3.558121809276*^9}, {3.5581220688199997`*^9, 
   3.5581220764630003`*^9}, {3.558122141041*^9, 3.5581221733059998`*^9}, {
   3.5581222637019997`*^9, 3.5581222887*^9}, {3.558122587477*^9, 
   3.558122587653*^9}, 3.558122831769*^9, {3.558123070366*^9, 
   3.558123071341*^9}, {3.558123350948*^9, 3.558123351144*^9}, {
   3.5581244740559998`*^9, 3.5581244743*^9}, {3.558125512451*^9, 
   3.5581255131210003`*^9}, {3.558125701907*^9, 3.5581257025039997`*^9}, {
   3.558200285782*^9, 3.558200296237*^9}, {3.5583957901946363`*^9, 
   3.558395790444236*^9}, {3.5583969241724358`*^9, 3.558396934343636*^9}, 
   3.5584418549251003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "4"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u11", " ", "u16", " ", "u20", " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "8"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"4", ",", "5"}]]}], 
     RowBox[{
     "u2", " ", "u3", " ", "u4", " ", "u5", " ", "u6", " ", "u7", " ", "u8", 
      " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "6"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u17", " ", "u20", " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "8"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]]}], 
     RowBox[{
     "u10", " ", "u3", " ", "u5", " ", "u6", " ", "u7", " ", "u8", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "7"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u18", " ", "u20", " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "8"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "7"}]]}], 
     RowBox[{"u10", " ", "u6", " ", "u8", " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "8"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"3", ",", "5"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u14", " ", "u17", " ", "u4", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]]}], 
     RowBox[{
     "u1", " ", "u10", " ", "u11", " ", "u7", " ", "u8", " ", "u9", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"2", ",", "7"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u18", " ", "u5", " ", "u7", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "7"}]]}], 
     RowBox[{"u17", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "8"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"2", ",", "8"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u10", " ", "u5", " ", "u6", " ", "u7", " ", "u8", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]]}], 
     RowBox[{"u17", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"3", ",", "7"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u14", " ", "u18", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "7"}]]}], 
     RowBox[{
     "u1", " ", "u10", " ", "u11", " ", "u12", " ", "u2", " ", "u8", " ", 
      "u9", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"3", ",", "8"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u14", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "8"}]]}], 
     RowBox[{"u1", " ", "u11", " ", "u12", " ", "u2", " ", "u9", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"2", ",", "5"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u12", " ", "u2", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]]}], 
     SubscriptBox["P", 
      RowBox[{"6", ",", "8"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"4", ",", "8"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u10", " ", "u16", " ", 
      SubscriptBox["P", 
       RowBox[{"4", ",", "5"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "8"}]]}], 
     RowBox[{"u12", " ", "u17", " ", "u2", " ", "u4", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"4", ",", "6"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u16", " ", 
      SubscriptBox["P", 
       RowBox[{"4", ",", "5"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "8"}]]}], 
     RowBox[{"u12", " ", "u2", " ", "u4", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"2", ",", "4"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u1", " ", "u10", " ", "u11", " ", "u16", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"4", ",", "5"}]]}], 
     RowBox[{"u17", " ", "u4", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "3"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u14", " ", "u17", " ", "u20", " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "8"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]]}], 
     RowBox[{
     "u1", " ", "u10", " ", "u2", " ", "u3", " ", "u5", " ", "u6", " ", "u7", 
      " ", "u8", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "2"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u11", " ", "u12", " ", "u20", " ", "u9", " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "8"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]]}], 
     RowBox[{"u13", " ", "u3", " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "8"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"4", ",", "7"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u16", " ", "u18", " ", 
      SubscriptBox["P", 
       RowBox[{"4", ",", "5"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "7"}]]}], 
     RowBox[{"u12", " ", "u17", " ", "u2", " ", "u4", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"3", ",", "4"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u14", " ", "u16", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"4", ",", "5"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "8"}]]}], 
     RowBox[{
     "u12", " ", "u15", " ", "u2", " ", "u7", " ", "u8", " ", "u9", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"3", ",", "6"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u14", " ", "u17", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "3"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "8"}]]}], 
     RowBox[{
     "u1", " ", "u10", " ", "u11", " ", "u12", " ", "u2", " ", "u7", " ", 
      "u8", " ", "u9", " ", 
      SubscriptBox["P", 
       RowBox[{"2", ",", "6"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"5", ",", "7"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u18", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "7"}]]}], 
     SubscriptBox["P", 
      RowBox[{"6", ",", "8"}]]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"7", ",", "8"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u18", " ", "u3", " ", "u5", " ", "u7", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "8"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "7"}]]}], 
     RowBox[{"u17", " ", "u19", " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]]}]]}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "5"}]], "\[Rule]", 
    FractionBox[
     RowBox[{"u12", " ", "u17", " ", "u20", " ", 
      SubscriptBox["P", 
       RowBox[{"1", ",", "8"}]], " ", 
      SubscriptBox["P", 
       RowBox[{"5", ",", "6"}]]}], 
     RowBox[{
     "u10", " ", "u3", " ", "u5", " ", "u6", " ", "u7", " ", "u8", " ", 
      SubscriptBox["P", 
       RowBox[{"6", ",", "8"}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5584418572281*^9, 3.565085000102125*^9, 3.565085533433302*^9, {
   3.565087957824196*^9, 3.565087962653075*^9}}]
}, Open  ]],

Cell["\<\
This generates a table with the 35 box integrals and their respective \
coefficients, written in terms of the 9 cross-ratios.\
\>", "Text",
 CellChangeTimes->{{3.557248859335*^9, 3.557248874545*^9}, {
  3.5572489777200003`*^9, 3.557248983492*^9}, {3.5584418634341*^9, 
  3.5584418636781*^9}},
 FontSize->16],

Cell[BoxData[
 RowBox[{
  RowBox[{"coef", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "4"}], ")"}], "!"}]], 
     FractionBox["1", 
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "-", "5"}], ")"}], "!!"}]}], "/.", 
    RowBox[{"n", "\[Rule]", "4"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.56508504569359*^9, 3.5650850958991327`*^9}, 
   3.5650879775356083`*^9}],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"OctDecomposed", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["P", 
              RowBox[{"1", ",", "5"}]], 
             SubscriptBox["P", 
              RowBox[{"2", ",", "6"}]], 
             SubscriptBox["P", 
              RowBox[{"3", ",", "7"}]], 
             SubscriptBox["P", 
              RowBox[{"4", ",", "8"}]], "coef", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"W1Squared", "[", 
                RowBox[{"Basis", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "]"}], "2"], 
              RowBox[{"WiPi4", "[", 
               RowBox[{"Basis", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "]"}]]}], "/.", "solPs"}], "//",
            "Simplify"}], "//", "PowerExpand"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"BoxInt", "[", 
            RowBox[{"Basis", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "/.", "solPs"}], "//", 
          "Simplify"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", "Basis", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   ",", "k"}], "]"}]], "Input",
 CellChangeTimes->{{3.557015250802*^9, 3.557015282466*^9}, 3.557015455907*^9, 
   3.557015532782*^9, {3.5570155638570004`*^9, 3.557015624616*^9}, {
   3.557015827907*^9, 3.5570158533929996`*^9}, {3.5570633388050003`*^9, 
   3.55706333974*^9}, {3.5584418700821*^9, 3.5584418995331*^9}, {
   3.565085043584015*^9, 3.5650850439810867`*^9}, {3.5650860317832193`*^9, 
   3.565086042067431*^9}}],

Cell["\<\

Example :\
\>", "Text",
 CellChangeTimes->{{3.557248971002*^9, 3.557248973061*^9}, 
   3.565087984656863*^9},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"OctDecomposed", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.557088621833*^9, 3.5570886461870003`*^9}, {
   3.558292142717*^9, 3.558292171927*^9}, {3.558292285083*^9, 
   3.558292285191*^9}, {3.558292328418*^9, 3.55829232852*^9}, {
   3.55829238948*^9, 3.5582924031800003`*^9}, {3.5584427483341*^9, 
   3.5584427496371*^9}, 3.5650879862386017`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"u1", " ", 
    SuperscriptBox["u14", "2"], " ", 
    SuperscriptBox["u15", "2"], " ", "u16", " ", "u17", " ", "u19", " ", "u4",
     " ", "u9", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "u14", " ", "u4", " ", "u5", " ", "u6"}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u13", " ", "u15"}], "-", 
            RowBox[{"u13", " ", "u14", " ", "u15"}], "+", 
            RowBox[{"u14", " ", "u4", " ", "u5", " ", "u6"}], "-", 
            RowBox[{"u13", " ", "u14", " ", "u15", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"4", " ", "u4", " ", "u5", " ", "u6"}], 
                 RowBox[{"u13", " ", "u14", " ", "u15"}]]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  FractionBox["1", "u14"], "+", 
                  FractionBox[
                   RowBox[{"u4", " ", "u5", " ", "u6"}], 
                   RowBox[{"u13", " ", "u15"}]]}], ")"}], "2"]}]]}]}], 
           ")"}]}]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "u13", " ", "u15"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u13"}], " ", "u15"}], "+", 
           RowBox[{"u13", " ", "u14", " ", "u15"}], "-", 
           RowBox[{"u14", " ", "u4", " ", "u5", " ", "u6"}], "+", 
           RowBox[{"u13", " ", "u14", " ", "u15", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"4", " ", "u4", " ", "u5", " ", "u6"}], 
                RowBox[{"u13", " ", "u14", " ", "u15"}]]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox["1", "u14"], "+", 
                 FractionBox[
                  RowBox[{"u4", " ", "u5", " ", "u6"}], 
                  RowBox[{"u13", " ", "u15"}]]}], ")"}], "2"]}]]}]}], ")"}]}],
         "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"u13", " ", "u15"}], 
         RowBox[{"u14", " ", "u4", " ", "u5", " ", "u6"}]], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u13", " ", "u15"}], "+", 
           RowBox[{"u13", " ", "u14", " ", "u15"}], "-", 
           RowBox[{"u14", " ", "u4", " ", "u5", " ", "u6"}], "+", 
           RowBox[{"u13", " ", "u14", " ", "u15", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"4", " ", "u4", " ", "u5", " ", "u6"}], 
                RowBox[{"u13", " ", "u14", " ", "u15"}]]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox["1", "u14"], "+", 
                 FractionBox[
                  RowBox[{"u4", " ", "u5", " ", "u6"}], 
                  RowBox[{"u13", " ", "u15"}]]}], ")"}], "2"]}]]}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "u13"}], " ", "u15"}], "+", 
           RowBox[{"u13", " ", "u14", " ", "u15"}], "+", 
           RowBox[{"u14", " ", "u4", " ", "u5", " ", "u6"}], "+", 
           RowBox[{"u13", " ", "u14", " ", "u15", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"4", " ", "u4", " ", "u5", " ", "u6"}], 
                RowBox[{"u13", " ", "u14", " ", "u15"}]]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox["1", "u14"], "+", 
                 FractionBox[
                  RowBox[{"u4", " ", "u5", " ", "u6"}], 
                  RowBox[{"u13", " ", "u15"}]]}], ")"}], "2"]}]]}]}], ")"}]}],
         "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "u14", " ", "u4", " ", "u5", " ", "u6"}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u13", " ", "u15"}], "-", 
            RowBox[{"u13", " ", "u14", " ", "u15"}], "+", 
            RowBox[{"u14", " ", "u4", " ", "u5", " ", "u6"}], "-", 
            RowBox[{"u13", " ", "u14", " ", "u15", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"4", " ", "u4", " ", "u5", " ", "u6"}], 
                 RowBox[{"u13", " ", "u14", " ", "u15"}]]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  FractionBox["1", "u14"], "+", 
                  FractionBox[
                   RowBox[{"u4", " ", "u5", " ", "u6"}], 
                   RowBox[{"u13", " ", "u15"}]]}], ")"}], "2"]}]]}]}], 
           ")"}]}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "u13", " ", "u15"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "u13"}], " ", "u15"}], "+", 
             RowBox[{"u13", " ", "u14", " ", "u15"}], "-", 
             RowBox[{"u14", " ", "u4", " ", "u5", " ", "u6"}], "+", 
             RowBox[{"u13", " ", "u14", " ", "u15", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"4", " ", "u4", " ", "u5", " ", "u6"}], 
                  RowBox[{"u13", " ", "u14", " ", "u15"}]]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   FractionBox["1", "u14"], "+", 
                   FractionBox[
                    RowBox[{"u4", " ", "u5", " ", "u6"}], 
                    RowBox[{"u13", " ", "u15"}]]}], ")"}], "2"]}]]}]}], 
            ")"}]}]}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"6", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "u4", " ", "u5", " ", "u6"}], 
        RowBox[{"u13", " ", "u14", " ", "u15"}]]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "u14"], "+", 
         FractionBox[
          RowBox[{"u4", " ", "u5", " ", "u6"}], 
          RowBox[{"u13", " ", "u15"}]]}], ")"}], "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u14", "2"], " ", "u19", " ", 
       RowBox[{"(", 
        RowBox[{"u15", "-", 
         RowBox[{"u4", " ", "u5"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"u15", "-", 
         RowBox[{"u4", " ", "u5", " ", "u6"}]}], ")"}]}], "-", 
      RowBox[{"u14", " ", "u15", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u15", " ", "u19", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "u8"}], ")"}]}], "+", 
         RowBox[{"u4", " ", "u5", " ", 
          RowBox[{"(", 
           RowBox[{"u19", "-", 
            RowBox[{
            "2", " ", "u1", " ", "u11", " ", "u12", " ", "u2", " ", "u3"}], 
            "+", 
            RowBox[{"u19", " ", "u6", " ", "u8"}]}], ")"}]}]}], ")"}], " ", 
       "u9"}], "+", 
      RowBox[{
       SuperscriptBox["u15", "2"], " ", "u19", " ", "u8", " ", 
       SuperscriptBox["u9", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["u14", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u15"}], ")"}], " ", "u16", " ", "u17", " ", 
       RowBox[{"(", 
        RowBox[{"u15", "-", "u4"}], ")"}]}], "-", 
      RowBox[{"u14", " ", "u15", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "u1", " ", "u10", " ", "u11", " ", "u16"}],
          "+", 
         RowBox[{"u17", " ", 
          RowBox[{"(", 
           RowBox[{"u15", "+", "u16", "+", 
            RowBox[{"u15", " ", "u16"}], "+", "u4"}], ")"}]}]}], ")"}], " ", 
       "u7", " ", "u8", " ", "u9"}], "+", 
      RowBox[{
       SuperscriptBox["u15", "2"], " ", "u17", " ", 
       SuperscriptBox["u7", "2"], " ", 
       SuperscriptBox["u8", "2"], " ", 
       SuperscriptBox["u9", "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.557088625951*^9, 3.55708864684*^9}, 3.557249004959*^9, {
   3.558292156783*^9, 3.558292172366*^9}, 3.558292285546*^9, 
   3.5582923288859997`*^9, {3.558292389902*^9, 3.558292403582*^9}, 
   3.5584427499611*^9, 3.5650852980811663`*^9, 3.565086058451045*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical Comparison", "Section",
 CellChangeTimes->{{3.557016765314*^9, 3.55701676625*^9}, {3.557081176668*^9, 
  3.5570811771619997`*^9}, {3.5572491383640003`*^9, 3.557249140324*^9}}],

Cell["The octagon with Feynman parameters:", "Text",
 CellChangeTimes->{{3.557249156565*^9, 3.557249162215*^9}, {
  3.5584429282461*^9, 3.5584429289531*^9}, {3.565088087719572*^9, 
  3.565088087992981*^9}},
 FontSize->16],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["P", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "8"}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      SubscriptBox["P", 
       RowBox[{"i_", ",", "j_"}]], "/;", 
      RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "=", 
    RowBox[{"{", 
     RowBox[{
     "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", "t7", 
      ",", "t8"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OctagonIntegrand", "=", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "5"}]], 
    SubscriptBox["P", 
     RowBox[{"2", ",", "6"}]], 
    SubscriptBox["P", 
     RowBox[{"3", ",", "7"}]], 
    SubscriptBox["P", 
     RowBox[{"4", ",", "8"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"2", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"t", ".", "Q", ".", "t"}]}]]}], "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tlist", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         FractionBox[
          RowBox[{"tlist", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"1", "-", 
           RowBox[{"tlist", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
     RowBox[{"Product", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"tlist", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "2"], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.556924014748*^9, 3.5569240401540003`*^9}, {
   3.556924301632*^9, 3.556924307167*^9}, {3.557016769033*^9, 
   3.557016786208*^9}, {3.5584429318351*^9, 3.5584429355851*^9}, {
   3.5584435550561*^9, 3.5584435633541*^9}, 3.565088001785925*^9, {
   3.565088101315076*^9, 3.565088109170806*^9}}],

Cell[TextData[{
 "You need to download the CUBA numerical integration package for ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ".  Use e.g. the Vegas function"
}], "Text",
 CellChangeTimes->{{3.5584588839771*^9, 3.5584588985601*^9}, {
  3.56508801435751*^9, 3.5650880180968018`*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Install", "[", "\"\<Vegas\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.5584433014990997`*^9, 3.5584433044811*^9}, {
   3.5584433457211*^9, 3.5584433930821*^9}, {3.5584589004191*^9, 
   3.5584589033581*^9}, {3.565086098090575*^9, 3.565086111814765*^9}, {
   3.5650861493583508`*^9, 3.565086183759206*^9}, {3.565086246632387*^9, 
   3.565086264953974*^9}, {3.565086351444324*^9, 3.565086351879759*^9}, 
   3.565088023339944*^9}],

Cell[BoxData[
 RowBox[{"LinkObject", "[", 
  RowBox[{"\<\"/home/miguelpaulos/Desktop/Vegas\"\>", ",", "9", ",", "9"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.5650863452063837`*^9, 3.565086389369649*^9}}]
}, Open  ]],

Cell["\<\

Set the P vectors to random values with 2d kinematics.
\
\>", "Text",
 CellChangeTimes->{{3.557249169826*^9, 3.557249183693*^9}, {
  3.565088030488049*^9, 3.565088033506522*^9}},
 FontSize->16],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "p", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox[
         SubscriptBox["x", 
          RowBox[{"i", ",", "1"}]], "2"], "+", 
        SuperscriptBox[
         SubscriptBox["x", 
          RowBox[{"i", ",", "2"}]], "2"]}], "2"]}], ",", " ", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["x", 
           RowBox[{"i", ",", "1"}]], "2"], "+", 
         SuperscriptBox[
          SubscriptBox["x", 
           RowBox[{"i", ",", "2"}]], "2"]}], ")"}]}], "2"], ",", 
     SubscriptBox["x", 
      RowBox[{"i", ",", "1"}]], ",", 
     SubscriptBox["x", 
      RowBox[{"i", ",", "2"}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"p", "[", "i", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", "i", "]"}], "/.", 
      RowBox[{
       SubscriptBox["x", 
        RowBox[{"i", ",", "1"}]], "\[Rule]", 
       RowBox[{"Random", "[", "]"}]}]}], "/.", 
     RowBox[{
      SubscriptBox["x", 
       RowBox[{"i", ",", "2"}]], "\[Rule]", 
      RowBox[{"Random", "[", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repPij", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["P", 
          RowBox[{"i", ",", "j"}]], "->", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{
           RowBox[{"p", "[", "i", "]"}], ".", 
           RowBox[{"p", "[", "j", "]"}]}]}]}], "/.", 
        RowBox[{
         SubscriptBox["x", 
          RowBox[{"i", ",", "1"}]], "\[Rule]", 
         RowBox[{"Random", "[", "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", "8"}], "}"}]}], "]"}], "//", "Chop"}], 
    "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Chop", "[", 
   RowBox[{"Det", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         SubscriptBox["P", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{"i", ",", "j"}], "]"}], ",", 
           RowBox[{"Max", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "8"}], "}"}]}], "]"}], "/.", "repPij"}], "/.", 
      RowBox[{
       RowBox[{
        SubscriptBox["P", 
         RowBox[{"i_", ",", "j_"}]], "/;", 
        RowBox[{"j", "\[Equal]", "i"}]}], "\[Rule]", "0"}]}], "//", 
     "Simplify"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repu", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ulist", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
       RowBox[{"RList", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "/.", "repPij"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "20"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.557018292873*^9, 3.557018295762*^9}, {
  3.5584434269381*^9, 3.5584434577761*^9}, {3.5584434992871*^9, 
  3.5584435023641*^9}}],

Cell["\<\

Compare the two results (first is box decomposition, second is Feynman \
parameters)
\
\>", "Text",
 CellChangeTimes->{{3.557249187432*^9, 3.557249221344*^9}, {
  3.565088035701396*^9, 3.5650880363808117`*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Res", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"OctDecomposed", "/.", "repu"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "Res", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Compare", "=", 
   RowBox[{"Vegas", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Res", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "myres", "]"}]}], "}"}]}], "]"}]], 
       "OctagonIntegrand"}], "/.", "repPij"}], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t2", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t3", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t4", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t5", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t6", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t7", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t8", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Verbose", "\[Rule]", "1"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "3"}], ",", 
     RowBox[{"MaxPoints", "\[Rule]", "500000"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5584436983941*^9, 3.5584437010801*^9}, {
   3.5584437728521*^9, 3.5584437735331*^9}, {3.5584439788021*^9, 
   3.5584440078141003`*^9}, {3.5584440933241*^9, 3.5584440938271*^9}, {
   3.5584441532201*^9, 3.5584441877411003`*^9}, {3.5584443503921003`*^9, 
   3.5584443535060997`*^9}, {3.5584444184191*^9, 3.5584444512331*^9}, {
   3.5584447500091*^9, 3.5584447862311*^9}, {3.5584452731161003`*^9, 
   3.5584452837911*^9}, {3.5584453144601*^9, 3.5584453179411*^9}, {
   3.5584460017351*^9, 3.5584460208161*^9}, {3.5584464637411003`*^9, 
   3.5584464643661003`*^9}, {3.5584466240071*^9, 3.5584466266611*^9}, {
   3.5584478370431004`*^9, 3.5584478422791*^9}, {3.5584478941291*^9, 
   3.5584479027451*^9}, {3.5584481880701*^9, 3.5584481939851*^9}, {
   3.5584482440650997`*^9, 3.5584482467871*^9}, {3.5584486381201*^9, 
   3.5584486386351*^9}, 3.5584486818801003`*^9, {3.5584499939761*^9, 
   3.5584499948491*^9}, {3.5584514716771*^9, 3.5584514731001*^9}, {
   3.5584520877501*^9, 3.5584521220320997`*^9}, {3.5584523290731*^9, 
   3.5584523899341*^9}, {3.5584525343391*^9, 3.5584525942881002`*^9}, {
   3.5584526270331*^9, 3.5584526834581003`*^9}, {3.5584527285910997`*^9, 
   3.5584527608891*^9}, {3.5584531557801*^9, 3.5584531618961*^9}, {
   3.5584540901531*^9, 3.5584541182801*^9}, {3.5584550459631*^9, 
   3.5584550491161003`*^9}, {3.5584557213171*^9, 3.5584557229371*^9}, {
   3.5584576193301*^9, 3.5584576383290997`*^9}, {3.5584577346431*^9, 
   3.5584577363901*^9}, {3.5584579588501*^9, 3.5584580119671*^9}, {
   3.5584580676240997`*^9, 3.5584580677551003`*^9}, {3.5584589347121*^9, 
   3.5584589591751003`*^9}, {3.5650864066978197`*^9, 
   3.5650864618895893`*^9}, {3.565086492156728*^9, 3.565086499132091*^9}, {
   3.565088050786847*^9, 3.565088077942978*^9}, {3.565088113293839*^9, 
   3.565088127220475*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"\\nIteration 1:  1000 integrand evaluations so far\\n[1] \
1.03106 +- 0.118926  \\tchisq 0 (0 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086500550597*^9}}],

Cell[BoxData["\<\"\\nIteration 2:  2500 integrand evaluations so far\\n[1] \
0.97691 +- 0.0498349  \\tchisq 0.251482 (1 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086500885058*^9}}],

Cell[BoxData["\<\"\\nIteration 3:  4500 integrand evaluations so far\\n[1] \
0.97251 +- 0.0320495  \\tchisq 0.264775 (2 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086501332075*^9}}],

Cell[BoxData["\<\"\\nIteration 4:  7000 integrand evaluations so far\\n[1] \
0.978056 +- 0.023507  \\tchisq 0.329588 (3 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.5650865018884706`*^9}}],

Cell[BoxData["\<\"\\nIteration 5:  10000 integrand evaluations so far\\n[1] \
0.998592 +- 0.0175378  \\tchisq 2.05081 (4 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086502548101*^9}}],

Cell[BoxData["\<\"\\nIteration 6:  13500 integrand evaluations so far\\n[1] \
1.00509 +- 0.0138618  \\tchisq 2.41646 (5 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086503315579*^9}}],

Cell[BoxData["\<\"\\nIteration 7:  17500 integrand evaluations so far\\n[1] \
0.999197 +- 0.0111184  \\tchisq 2.92298 (6 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086504187284*^9}}],

Cell[BoxData["\<\"\\nIteration 8:  22000 integrand evaluations so far\\n[1] \
0.99695 +- 0.00919699  \\tchisq 3.0523 (7 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086505178565*^9}}],

Cell[BoxData["\<\"\\nIteration 9:  27000 integrand evaluations so far\\n[1] \
1.00143 +- 0.00798526  \\tchisq 4.0156 (8 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086506283907*^9}}],

Cell[BoxData["\<\"\\nIteration 10:  32500 integrand evaluations so far\\n[1] \
1.00316 +- 0.00719185  \\tchisq 4.26367 (9 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.5650865075013113`*^9}}],

Cell[BoxData["\<\"\\nIteration 11:  38500 integrand evaluations so far\\n[1] \
1.00292 +- 0.0066401  \\tchisq 4.27122 (10 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.5650865088407288`*^9}}],

Cell[BoxData["\<\"\\nIteration 12:  45000 integrand evaluations so far\\n[1] \
1.00152 +- 0.00608118  \\tchisq 4.54691 (11 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086510264022*^9}}],

Cell[BoxData["\<\"\\nIteration 13:  52000 integrand evaluations so far\\n[1] \
1.00031 +- 0.00549132  \\tchisq 4.7613 (12 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086511787311*^9}}],

Cell[BoxData["\<\"\\nIteration 14:  59500 integrand evaluations so far\\n[1] \
1.00205 +- 0.00520052  \\tchisq 5.74036 (13 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086513430616*^9}}],

Cell[BoxData["\<\"\\nIteration 15:  67500 integrand evaluations so far\\n[1] \
1.00113 +- 0.00483481  \\tchisq 5.97035 (14 df)\"\>"], "Print",
 CellChangeTimes->{{3.565086485993298*^9, 3.565086515194635*^9}}],

Cell[BoxData["\<\"\\nIteration 16:  76000 integrand evaluations so far\\n[1] \
1.00133 +- 0.00449977  \\tchisq 5.98309 (15 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.565086517056365*^9}],

Cell[BoxData["\<\"\\nIteration 17:  85000 integrand evaluations so far\\n[1] \
1.00152 +- 0.00420496  \\tchisq 5.99712 (16 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.56508651903055*^9}],

Cell[BoxData["\<\"\\nIteration 18:  94500 integrand evaluations so far\\n[1] \
1.00146 +- 0.00396053  \\tchisq 5.99931 (17 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.565086521115326*^9}],

Cell[BoxData["\<\"\\nIteration 19:  104500 integrand evaluations so far\\n[1] \
1.00195 +- 0.00375107  \\tchisq 6.14994 (18 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.565086523305255*^9}],

Cell[BoxData["\<\"\\nIteration 20:  115000 integrand evaluations so far\\n[1] \
1.00192 +- 0.00354188  \\tchisq 6.15049 (19 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.56508652559203*^9}],

Cell[BoxData["\<\"\\nIteration 21:  126000 integrand evaluations so far\\n[1] \
1.00183 +- 0.00337715  \\tchisq 6.15795 (20 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.565086527999467*^9}],

Cell[BoxData["\<\"\\nIteration 22:  137500 integrand evaluations so far\\n[1] \
1.00228 +- 0.00325237  \\tchisq 6.40011 (21 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.5650865305113077`*^9}],

Cell[BoxData["\<\"\\nIteration 23:  149500 integrand evaluations so far\\n[1] \
1.00236 +- 0.00312082  \\tchisq 6.40945 (22 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.5650865331304417`*^9}],

Cell[BoxData["\<\"\\nIteration 24:  162000 integrand evaluations so far\\n[1] \
1.00202 +- 0.00297908  \\tchisq 6.54619 (23 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.565086535860341*^9}],

Cell[BoxData["\<\"\\nIteration 25:  175000 integrand evaluations so far\\n[1] \
1.00179 +- 0.00284239  \\tchisq 6.61503 (24 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.565086538716597*^9}],

Cell[BoxData["\<\"\\nIteration 26:  188500 integrand evaluations so far\\n[1] \
1.00159 +- 0.00272182  \\tchisq 6.67531 (25 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.565086541644916*^9}],

Cell[BoxData["\<\"\\nIteration 27:  202500 integrand evaluations so far\\n[1] \
1.0014 +- 0.0026026  \\tchisq 6.73132 (26 df)\"\>"], "Print",
 CellChangeTimes->{3.565086485993298*^9, 3.56508654471004*^9}]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.5584514808571*^9, 3.5584521253641*^9, 3.5584523942121*^9, 
   3.5584525207490997`*^9, {3.5584525542300997`*^9, 3.5584525995501003`*^9}, {
   3.5584526357511*^9, 3.5584526884061003`*^9}, 3.5584527431671*^9, 
   3.5584531663290997`*^9, 3.5584541200271*^9, 3.5584550521521*^9, 
   3.5584576411691*^9, 3.5584580142121*^9, {3.5584580686391*^9, 
   3.5584580773220997`*^9}, 3.5650864317588663`*^9, 3.565086479206319*^9, 
   3.5650865466375647`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1262, 760},
WindowMargins->{{-11, Automatic}, {Automatic, 20}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", 
  CharacterEncoding -> "WindowsANSI"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 136, 1, 65, "Title"],
Cell[CellGroupData[{
Cell[740, 27, 113, 2, 83, "Section"],
Cell[856, 31, 362, 7, 53, "Text"],
Cell[1221, 40, 183, 3, 32, "Text"],
Cell[CellGroupData[{
Cell[1429, 47, 532, 15, 41, "Input"],
Cell[1964, 64, 1186, 27, 41, "Output"]
}, Open  ]],
Cell[3165, 94, 178, 3, 32, "Text"],
Cell[3346, 99, 869, 29, 55, "DisplayFormula"],
Cell[4218, 130, 132, 2, 32, "Text"],
Cell[4353, 134, 2932, 76, 149, "Input"],
Cell[7288, 212, 248, 4, 32, "Text"],
Cell[7539, 218, 5218, 125, 359, "Input"],
Cell[12760, 345, 263, 6, 32, "Text"],
Cell[13026, 353, 4992, 153, 192, "Input"],
Cell[18021, 508, 174, 3, 102, "Input"],
Cell[18198, 513, 111, 2, 32, "Text"],
Cell[18312, 517, 2966, 104, 61, "Input"],
Cell[21281, 623, 151, 2, 32, "Text"],
Cell[CellGroupData[{
Cell[21457, 629, 1276, 39, 64, "Input"],
Cell[22736, 670, 784, 13, 21, "Message"],
Cell[23523, 685, 3679, 122, 98, "Output"]
}, Open  ]],
Cell[27217, 810, 324, 8, 53, "Text"],
Cell[27544, 820, 2757, 70, 175, "Input"],
Cell[30304, 892, 135, 6, 53, "Text"],
Cell[CellGroupData[{
Cell[30464, 902, 434, 8, 41, "Input"],
Cell[30901, 912, 9256, 259, 243, "Output"]
}, Open  ]],
Cell[40172, 1174, 331, 8, 53, "Text"],
Cell[40506, 1184, 5673, 165, 117, "Input"],
Cell[46182, 1351, 323, 8, 53, "Text"],
Cell[46508, 1361, 2467, 65, 206, "Input"],
Cell[48978, 1428, 166, 7, 74, "Text"],
Cell[CellGroupData[{
Cell[49169, 1439, 266, 6, 41, "Input"],
Cell[49438, 1447, 5725, 164, 122, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55212, 1617, 206, 3, 83, "Section"],
Cell[55421, 1622, 135, 2, 32, "Text"],
Cell[CellGroupData[{
Cell[55581, 1628, 896, 28, 64, "Input"],
Cell[56480, 1658, 2601, 80, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59118, 1743, 827, 21, 66, "Input"],
Cell[59948, 1766, 2017, 58, 43, "Output"]
}, Open  ]],
Cell[61980, 1827, 434, 11, 41, "Input"],
Cell[62417, 1840, 197, 5, 53, "Text"],
Cell[62617, 1847, 3090, 105, 83, "Input"],
Cell[65710, 1954, 3638, 110, 188, "Input"],
Cell[69351, 2066, 209, 7, 53, "Text"],
Cell[CellGroupData[{
Cell[69585, 2077, 2588, 66, 132, "Input"],
Cell[72176, 2145, 1005, 16, 41, "Output"],
Cell[73184, 2163, 567, 10, 21, "Message"],
Cell[73754, 2175, 928, 14, 41, "Output"],
Cell[74685, 2191, 1005, 16, 41, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75751, 2214, 185, 2, 65, "Title"],
Cell[CellGroupData[{
Cell[75961, 2220, 113, 2, 83, "Section"],
Cell[76077, 2224, 313, 6, 57, "Text"],
Cell[76393, 2232, 183, 3, 34, "Text"],
Cell[CellGroupData[{
Cell[76601, 2239, 619, 18, 30, "Input"],
Cell[77223, 2259, 3146, 77, 88, "Output"]
}, Open  ]],
Cell[80384, 2339, 171, 2, 34, "Text"],
Cell[80558, 2343, 2388, 68, 98, "Input"],
Cell[82949, 2413, 192, 3, 34, "Text"],
Cell[83144, 2418, 7883, 193, 483, "Input"],
Cell[91030, 2613, 166, 8, 103, "Text"],
Cell[91199, 2623, 2170, 69, 162, "Input"],
Cell[93372, 2694, 188, 6, 51, "Text"],
Cell[93563, 2702, 2527, 77, 62, "Input"],
Cell[96093, 2781, 194, 6, 57, "Text"],
Cell[96290, 2789, 8570, 270, 145, "Input"],
Cell[104863, 3061, 212, 7, 80, "Text"],
Cell[105078, 3070, 845, 25, 50, "Input"],
Cell[105926, 3097, 600, 17, 30, "Input"],
Cell[CellGroupData[{
Cell[106551, 3118, 3442, 84, 88, "Input"],
Cell[109996, 3204, 8599, 271, 206, "Output"]
}, Open  ]],
Cell[118610, 3478, 317, 7, 34, "Text"],
Cell[118930, 3487, 583, 20, 57, "Input"],
Cell[119516, 3509, 1764, 46, 126, "Input"],
Cell[121283, 3557, 135, 6, 57, "Text"],
Cell[CellGroupData[{
Cell[121443, 3567, 436, 8, 50, "Input"],
Cell[121882, 3577, 9279, 242, 516, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131210, 3825, 191, 2, 45, "Section"],
Cell[131404, 3829, 221, 4, 32, "Text"],
Cell[131628, 3835, 2453, 76, 139, "Input"],
Cell[134084, 3913, 306, 8, 33, "Text"],
Cell[CellGroupData[{
Cell[134415, 3925, 450, 7, 41, "Input"],
Cell[134868, 3934, 207, 4, 41, "Output"]
}, Open  ]],
Cell[135090, 3941, 204, 7, 74, "Text"],
Cell[135297, 3950, 3483, 110, 168, "Input"],
Cell[138783, 4062, 236, 8, 74, "Text"],
Cell[CellGroupData[{
Cell[139044, 4074, 3321, 70, 107, "Input"],
Cell[CellGroupData[{
Cell[142390, 4148, 197, 2, 62, "Print"],
Cell[142590, 4152, 205, 2, 62, "Print"],
Cell[142798, 4156, 205, 2, 62, "Print"],
Cell[143006, 4160, 207, 2, 62, "Print"],
Cell[143216, 4164, 206, 2, 62, "Print"],
Cell[143425, 4168, 205, 2, 62, "Print"],
Cell[143633, 4172, 206, 2, 62, "Print"],
Cell[143842, 4176, 205, 2, 62, "Print"],
Cell[144050, 4180, 205, 2, 62, "Print"],
Cell[144258, 4184, 209, 2, 62, "Print"],
Cell[144470, 4188, 209, 2, 62, "Print"],
Cell[144682, 4192, 208, 2, 62, "Print"],
Cell[144893, 4196, 207, 2, 62, "Print"],
Cell[145103, 4200, 208, 2, 62, "Print"],
Cell[145314, 4204, 208, 2, 62, "Print"],
Cell[145525, 4208, 206, 2, 62, "Print"],
Cell[145734, 4212, 205, 2, 62, "Print"],
Cell[145942, 4216, 206, 2, 62, "Print"],
Cell[146151, 4220, 207, 2, 62, "Print"],
Cell[146361, 4224, 206, 2, 62, "Print"],
Cell[146570, 4228, 207, 2, 62, "Print"],
Cell[146780, 4232, 209, 2, 62, "Print"],
Cell[146992, 4236, 209, 2, 62, "Print"],
Cell[147204, 4240, 207, 2, 62, "Print"],
Cell[147414, 4244, 207, 2, 62, "Print"],
Cell[147624, 4248, 207, 2, 62, "Print"],
Cell[147834, 4252, 204, 2, 62, "Print"]
}, Open  ]],
Cell[148053, 4257, 502, 8, 41, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

